CEPC Technical Design Report -- Reference Detector

The Circular Electron Positron Collider (CEPC) is a large international scientific project initiated by China's particle physicists to study the Higgs boson and perform critical tests of the Standard Model. Housed in a 100-km circumference tunnel in China, the CEPC will primarily operate as a Higgs factory, producing electron-positron collisions at a center-of-mass energy of 240 GeV. It will also function as a Z factory at 91.2 GeV and operate at the WW production threshold (around 160 GeV). In its baseline configuration, the CEPC produces two million Higgs bosons for one experiment. An upgraded scenario would enable higher luminosities, delivering 4.3 million Higgs events across two experiments. The CEPC will also generate trillions of Z bosons, whose subsequent decays will produce vast quantities of bottom quarks, charm quarks, and tau-leptons, establishing it as a high-precision B-factory and tau-charm factory. This document constitutes the second volume of the CEPC Technical Design Report (TDR). It provides a comprehensive description of the CEPC Reference Detector technical design. It summarizes the physics case for the CEPC, details the Reference Detector's technical design and technological options, and highlights its expected performance, demonstrating that the detector meets its design goals. A cost estimate for the Reference Detector and future development plans are also presented. Also included are two additional detector concepts, ILD and IDEA, developed by the international community for future electron-positron colliders and candidates to equip the CEPC's second interaction point. The first TDR volume, published in 2023, details the design of the CEPC accelerator complex. Pending government approval, construction is anticipated to begin around 2027-2028, with an estimated duration of eight years. Physics data-taking is projected to commence in the 2030s.

==> chap10_magnet/rename.sh <==
#!/usr/bin/env bash
set -euo pipefail

# CONFIG: which source files to patch
GLOBS=( -name '*.tex' -o -name '*.bib' -o -name '*.sty' -o -name '*.cls' )

# DRY RUN (preview) if DRYRUN=1
DRYRUN="${DRYRUN:-1}"

# Escape text for sed search/replacement
esc_sed() { printf '%s' "$1" | sed -e 's/[\/&]/\\&/g'; }

# Collect source files once
mapfile -d '' SRC < <(find . -type f \( "${GLOBS[@]}" \) -print0)

# Find targets whose *path* contains space or &
mapfile -d '' TARGETS < <(find . -type f \( -name '* *' -o -name '*&*' \) -print0)

if (( ${#TARGETS[@]} == 0 )); then
  echo "No files with spaces or '&' found."
  exit 0
fi

echo "Processing ${#TARGETS[@]} file(s)..."
for f in "${TARGETS[@]}"; do
  #f="${f%$'\0'}"   # strip null if any
  new="${f// /_}"
  new="${new//&/_}"

  if [[ "$f" == "$new" ]]; then
    continue
  fi

  # 1) Show/perform the rename
  if [[ "$DRYRUN" == "1" ]]; then
    echo "[DRY] mv -- '$f' '$new'"
  else
    mkdir -p -- "$(dirname -- "$new")"
    mv -- "$f" "$new"
  fi

  # 2) Replace old path in all LaTeX-related sources
  f=$(basename "$f")
  new=$(basename "$new")
  old_esc="$(esc_sed "$f")"
  new_esc="$(esc_sed "$new")"

  for s in "${SRC[@]}"; do
    #s="${s%$'\0'}"
    if [[ "$DRYRUN" == "1" ]]; then
      echo "[DRY] sed -i.bak 's/$old_esc/$new_esc/g' -- $s"
    else
      sed -i.bak "s/$old_esc/$new_esc/g" -- "$s"
    fi
  done
done

echo "Done."
echo "Tip: set DRYRUN=0 to actually apply changes, e.g.: DRYRUN=0 bash rename_and_patch.sh"



==> chap14_mechanics/rename.sh <==
#!/usr/bin/env bash
set -euo pipefail

# CONFIG: which source files to patch
GLOBS=( -name '*.tex' -o -name '*.bib' -o -name '*.sty' -o -name '*.cls' )

# DRY RUN (preview) if DRYRUN=1
DRYRUN="${DRYRUN:-1}"

# Escape text for sed search/replacement
esc_sed() { printf '%s' "$1" | sed -e 's/[\/&]/\\&/g'; }

# Collect source files once
mapfile -d '' SRC < <(find . -type f \( "${GLOBS[@]}" \) -print0)

# Find targets whose *path* contains space or &
mapfile -d '' TARGETS < <(find . -type f \( -name '* *' -o -name '*&*' \) -print0)

if (( ${#TARGETS[@]} == 0 )); then
  echo "No files with spaces or '&' found."
  exit 0
fi

echo "Processing ${#TARGETS[@]} file(s)..."
for f in "${TARGETS[@]}"; do
  #f="${f%$'\0'}"   # strip null if any
  new="${f// /_}"
  new="${new//&/_}"

  if [[ "$f" == "$new" ]]; then
    continue
  fi

  # 1) Show/perform the rename
  if [[ "$DRYRUN" == "1" ]]; then
    echo "[DRY] mv -- '$f' '$new'"
  else
    mkdir -p -- "$(dirname -- "$new")"
    mv -- "$f" "$new"
  fi

  # 2) Replace old path in all LaTeX-related sources
  f=$(basename "$f")
  new=$(basename "$new")
  old_esc="$(esc_sed "$f")"
  new_esc="$(esc_sed "$new")"

  for s in "${SRC[@]}"; do
    #s="${s%$'\0'}"
    if [[ "$DRYRUN" == "1" ]]; then
      echo "[DRY] sed -i.bak 's/$old_esc/$new_esc/g' -- $s"
    else
      sed -i.bak "s/$old_esc/$new_esc/g" -- "$s"
    fi
  done
done

echo "Done."
echo "Tip: set DRYRUN=0 to actually apply changes, e.g.: DRYRUN=0 bash rename_and_patch.sh"


